On Data-Driven Drawdown Control with Restart Mechanism in Trading

This paper extends the existing drawdown modulation control policy to include a novel restart mechanism for trading. It is known that the drawdown modulation policy guarantees the maximum percentage drawdown no larger than a prespecified drawdown limit for all time with probability one. However, when the prespecified limit is approaching in practice, such a modulation policy becomes a stop-loss order, which may miss the profitable follow-up opportunities if any. Motivated by this, we add a data-driven restart mechanism into the drawdown modulation trading system to auto-tune the performance. We find that with the restart mechanism, our policy may achieve a superior trading performance to that without the restart, even with a nonzero transaction costs setting. To support our findings, some empirical studies using equity ETF and cryptocurrency with historical price data are provided.

==> codes/ELG_test_VT.m <==
% Example: Stock Trading with Drawdon-Modulated Control
% Goal: Find Optimal Solution K under Drawdown-Modulated control
% Edited by Chung-Han Hsieh
% 2016/ 10 / 18


clc
clear all
format compact
% close all


%%
% S1 =  hist_stock_data('02012021', '20092022', 'BTC-USD');
S1 =  hist_stock_data('02012019', '02012020', 'VT');  %in sample range
S1 = S1.AdjClose;
%    S1 = flipud(S1);
X1 = diff(S1)./S1(1: end - 1);


% S1 =  hist_stock_data('02012021', '20092022', 'BTC-USD');
S1out_sample =  hist_stock_data('02012019', '20092022', 'VT'); %in-sample plus out-of-smample range
S1out_sample = S1out_sample.AdjClose;
%    S1 = flipud(S1);
X1out_sample = diff(S1out_sample)./S1out_sample(1: end - 1);
%%

V0 = 1;

V(1) = V0; %initial account value
V_mod(1) = V0;
N_plays = 1; %Monte-Carlo, # of repeated games
bets = 252; % N
days = bets;

V0 = 1;
V(1) = V0; %initial account value
V_mod(1) = V0;

d_max = .2;
  
p = 1/length(X1);

% Relative_Freq = hist(X1, length(X1));
%pmf = hist(X1, length(X1))/sum(Relative_Freq);
pmf = 1/length(X1) * ones(1,length(X1));

%%
E_g2 = [];
E_r =[];
V_log = [];
V_log_Kelly = [];
R_mod =[];
% K_range = max(-1/max(X1), -1/d_max)  : 0.05 : min(-1/min(X1), 1/d_max);
K_range = max(-1/max(X1))  : 0.05 : min(-1/min(X1));

% N_play = 2000;
%%

for gamma = K_range
    if gamma < 2
        N_play = 1000;
    elseif gamma > 8
        N_play = 3000;
    elseif gamma <= 4
        N_play = 1000;
    end
    for j = 1:N_play
        
        % X = datasample(X1, length(X1)); %Draw sample from  return X uniformly
        id = discretesample(pmf, length(X1));
        X = X1(id);
        
        for k = 2: length(X)
            d(k) = ( max(V_mod(1:k-1)) - V_mod(k-1) )/max(V_mod(1:k-1)); %drawdown up to date
            
            K_mod(k) = gamma * ( (d_max - d(k) ) / (1 - d(k)) );
            % K_mod(k) = gamma; % Pure Kelly
            
%             if K_mod(k) >= 1
%                 K_mod(k) = 1;
%                 
%             elseif K_mod(k) <= -1
%                 K_mod(k) = -1;
%             else
%                 K_mod(k) = gamma * ( (d_max - d(k) ) / (1 - d(k)) );
%             end
            
            V_mod(k) = (1  + X(k) * K_mod(k))* V_mod(k-1); %Account Value with Drawdown-Modulate
            
        end
        
        R_mod = [R_mod ( V_mod(end) - V0 )/ V0];
        R_mod = [R_mod ( V_mod(end) - V0 )];
        V_log = [V_log log(V_mod(end)/V0)];
        % pause
        
    end
    E_r = [E_r mean(R_mod)];
    E_g2 = [E_g2  mean(V_log)];
    % pause
     R_mod = [];
     V_log = [];
     K_mod = [];
     gamma
end
id_Kmod_opt = find(E_g2==max(E_g2));
Kmod_opt = K_range(id_Kmod_opt)
E_growth_opt = max(E_g2)
disp('=======')
id_Kmod_opt2 = find(E_r==max(E_r));
Kmod_opt_R = K_range(id_Kmod_opt2)
E_r_opt = max(E_r)
%% =============== E[growth] vs K
% figure
hold on
% plot(K_range, E_g , 'LineWidth',2) %Incorrect Approach
% plot( K_range, 1/length(X) *E_g2 , 'k', 'LineWidth',2 )
% plot(Kmod_opt, 1/length(X) *E_growth_opt, 'ro', 'LineWidth',3)


plot(K_range,  E_r, 'LineWidth',2)
plot(Kmod_opt_R,  E_r_opt, 'ro', 'LineWidth',2)

% plot( K_range, E_g_Kelly , 'LineWidth',2 )
xlabel( '$\gamma$', 'Interpreter', 'latex ' )
ylabel( 'Expected Log-Growth', 'Interpreter', 'latex ' )
%legend(['p=', num2str(p), '; N=', num2str(bets)])
title(['p=', num2str(p), '; N=', num2str(length(X)),'; d_{max}=', num2str(d_max)], 'Interpreter', 'latex ')
% legend('Drawdown-Modulated Kelly', 'Classical Kelly')
grid on
hold on
xlim([-1/max(X1), -1/min(X1)])
box on
set(gca, 'fontsize', 16)
% plot(V_mod)

%% Pure Kelly Test
%
% syms K
% 
% gg = sum( log(1 + K*X1 )*( 1/length(X1) ) )
% ezplot(gg, K_range)


==> codes/ELG_test_VT_flip.m <==
% Example: Stock Trading with Drawdon-Modulated Control
% Goal: Find Optimal Solution K under Drawdown-Modulated control
% Edited by Chung-Han Hsieh
% 2016/ 10 / 18


clc
clear all
format compact
% close all


%%
% S1 =  hist_stock_data('02012021', '20092022', 'BTC-USD');
S1 =  hist_stock_data('02012019', '02012020', 'VT');  %in sample range
S1 = S1.AdjClose;
S1 = flipud(S1);
%    S1 = flipud(S1);
X1 = diff(S1)./S1(1: end - 1);


% S1 =  hist_stock_data('02012021', '20092022', 'BTC-USD');
S1out_sample =  hist_stock_data('02012019', '20092022', 'VT'); %in-sample plus out-of-smample range
S1out_sample = S1out_sample.AdjClose;
%    S1 = flipud(S1);
X1out_sample = diff(S1out_sample)./S1out_sample(1: end - 1);
%%

V0 = 1;

V(1) = V0; %initial account value
V_mod(1) = V0;
N_plays = 1; %Monte-Carlo, # of repeated games
bets = 252; % N
days = bets;

V0 = 1;
V(1) = V0; %initial account value
V_mod(1) = V0;

d_max = .2;
  
p = 1/length(X1);

% Relative_Freq = hist(X1, length(X1));
%pmf = hist(X1, length(X1))/sum(Relative_Freq);
pmf = 1/length(X1) * ones(1,length(X1));

%%
E_g2 = [];
E_r =[];
V_log = [];
V_log_Kelly = [];
R_mod =[];
K_range = max(-1/max(X1), -1/d_max)  : 0.05 : min(-1/min(X1), 1/d_max);

% N_play = 2000;
%%

for gamma = K_range
    if gamma < 2
        N_play = 1000;
    elseif gamma > 4
        N_play = 1000;
    elseif gamma <= 4
        N_play = 1000;
    end
    for j = 1:N_play
        
        % X = datasample(X1, length(X1)); %Draw sample from  return X uniformly
        id = discretesample(pmf, length(X1));
        X = X1(id);
        
        for k = 2: length(X)
            d(k) = ( max(V_mod(1:k-1)) - V_mod(k-1) )/max(V_mod(1:k-1)); %drawdown up to date
            
            K_mod(k) = gamma * ( (d_max - d(k) ) / (1 - d(k)) );
            % K_mod(k) = gamma; % Pure Kelly
            
            if K_mod(k) >= 1
                K_mod(k) = 1;
                
            elseif K_mod(k) <= -1
                K_mod(k) = -1;
            else
                K_mod(k) = gamma * ( (d_max - d(k) ) / (1 - d(k)) );
            end
            
            V_mod(k) = (1  + X(k) * K_mod(k))* V_mod(k-1); %Account Value with Drawdown-Modulate
            
        end
        
        R_mod = [R_mod ( V_mod(end) - V0 )/ V0];
        R_mod = [R_mod ( V_mod(end) - V0 )];
        V_log = [V_log log(V_mod(end)/V0)];
        % pause
        
    end
    E_r = [E_r mean(R_mod)];
    E_g2 = [E_g2  mean(V_log)];
    % pause
     R_mod = [];
     V_log = [];
     K_mod = [];
     gamma
end
id_Kmod_opt = find(E_g2==max(E_g2));
Kmod_opt = K_range(id_Kmod_opt)
E_growth_opt = max(E_g2)
disp('=======')
id_Kmod_opt2 = find(E_r==max(E_r));
Kmod_opt_R = K_range(id_Kmod_opt2)
E_r_opt = max(E_r)
%% =============== E[growth] vs K
% figure
hold on
% plot(K_range, E_g , 'LineWidth',2) %Incorrect Approach
% plot( K_range, 1/length(X) *E_g2 , 'k', 'LineWidth',2 )
% plot(Kmod_opt, 1/length(X) *E_growth_opt, 'ro', 'LineWidth',3)


plot(K_range,  E_r, 'LineWidth',2)
plot(Kmod_opt_R,  E_r_opt, 'ro', 'LineWidth',2)

% plot( K_range, E_g_Kelly , 'LineWidth',2 )
xlabel( '$\gamma$', 'Interpreter', 'latex ' )
ylabel( 'Expected Log-Growth', 'Interpreter', 'latex ' )
%legend(['p=', num2str(p), '; N=', num2str(bets)])
title(['p=', num2str(p), '; N=', num2str(length(X)),'; d_{max}=', num2str(d_max)], 'Interpreter', 'latex ')
% legend('Drawdown-Modulated Kelly', 'Classical Kelly')
grid on
hold on
xlim([-1/max(X1), -1/min(X1)])
box on
set(gca, 'fontsize', 16)
% plot(V_mod)

%% Pure Kelly Test
%
% syms K
% 
% gg = sum( log(1 + K*X1 )*( 1/length(X1) ) )
% ezplot(gg, K_range)


==> codes/discretesample.m <==
function x = discretesample(p, n)
% Samples from a discrete distribution
%
%   x = discretesample(p, n)
%       independently draws n samples (with replacement) from the 
%       distribution specified by p, where p is a probability array 
%       whose elements sum to 1.
%
%       Suppose the sample space comprises K distinct objects, then
%       p should be an array with K elements. In the output, x(i) = k
%       means that the k-th object is drawn at the i-th trial.
%       
%   Remarks
%   -------
%       - This function is mainly for efficient sampling in non-uniform 
%         distribution, which can be either parametric or non-parametric.         
%
%       - The function is implemented based on histc, which has been 
%         highly optimized by mathworks. The basic idea is to divide
%         the range [0, 1] into K bins, with the length of each bin 
%         proportional to the probability mass. And then, n values are
%         drawn from a uniform distribution in [0, 1], and the bins that
%         these values fall into are picked as results.
%
%       - This function can also be employed for continuous distribution
%         in 1D/2D dimensional space, where the distribution can be
%         effectively discretized.
%
%       - This function can also be useful for sampling from distributions
%         which can be considered as weighted sum of "modes". 
%         In this type of applications, you can first randomly choose 
%         a mode, and then sample from that mode. The process of choosing
%         a mode according to the weights can be accomplished with this
%         function.
%
%   Examples
%   --------
%       % sample from a uniform distribution for K objects.
%       p = ones(1, K) / K;
%       x = discretesample(p, n);
%
%       % sample from a non-uniform distribution given by user
%       x = discretesample([0.6 0.3 0.1], n);
%
%       % sample from a parametric discrete distribution with
%       % probability mass function given by f.
%       p = f(1:K);
%       x = discretesample(p, n);
%

%   Created by Dahua Lin, On Oct 27, 2008
%

%% parse and verify input arguments

assert(isfloat(p), 'discretesample:invalidarg', ...
    'p should be an array with floating-point value type.');

assert(isnumeric(n) && isscalar(n) && n >= 0 && n == fix(n), ...
    'discretesample:invalidarg', ...
    'n should be a nonnegative integer scalar.');

%% main

% process p if necessary

K = numel(p);
if ~isequal(size(p), [1, K])
    p = reshape(p, [1, K]);
end

% construct the bins

edges = [0, cumsum(p)];
s = edges(end);
if abs(s - 1) > eps
    edges = edges * (1 / s);
end

% draw bins

rv = rand(1, n);
c = histc(rv, edges);
ce = c(end);
c = c(1:end-1);
c(end) = c(end) + ce;

% extract samples

xv = find(c);

if numel(xv) == n  % each value is sampled at most once
    x = xv;
else                % some values are sampled more than once
    xc = c(xv);
    d = zeros(1, n);
    dv = [xv(1), diff(xv)];
    dp = [1, 1 + cumsum(xc(1:end-1))];
    d(dp) = dv;
    x = cumsum(d);
end

% randomly permute the sample's order
x = x(randperm(n));




==> codes/hist_stock_data.m <==
function stocks = hist_stock_data(start_date, end_date, varargin)
% HIST_STOCK_DATA     Obtain historical stock data
%   hist_stock_data(X,Y,'Ticker1','Ticker2',...) retrieves historical stock
%   data for the ticker symbols Ticker1, Ticker2, etc... between the dates
%   specified by X and Y.  X and Y can either be strings in the format
%   ddmmyyyy or Matlab datenums, where X is the beginning date and Y is the
%   ending date.  The program returns the stock data in a structure giving
%   the Date, Open, High, Low, Close, Volume, and Adjusted Close price
%   adjusted for dividends and splits.
%
%   hist_stock_data(X,Y,'tickers.txt') retrieves historical stock data
%   using the ticker symbols found in the user-defined text file.  Ticker
%   symbols must be separated by line feeds.
%
%   hist_stock_data(X,Y,{'Ticker1' 'Ticker2'}) combined the ticker symbols
%   into a single cell array when calling hist_stock_data (sometimes easier
%   for calling the funtion with a cell array of ticker symbols).
%
%   hist_stock_data(X,Y,'Ticker1','frequency',FREQ) retrieves historical
%   stock data using the frequency specified by FREQ, which must be either
%   'd' for daily, 'wk' for weekly, or 'mo' for monthly.
%
%   hist_stock_data(X,Y,'Ticker1','type','div') retrieves dividend data. If
%   anything but 'div' is specified then it will default to retrieving
%   historical prices.
%
%   EXAMPLES
%       stocks = hist_stock_data('23012003','15042008','GOOG','C');
%           Returns the structure array 'stocks' that holds historical
%           stock data for Google and CitiBank for dates from January
%           23, 2003 to April 15, 2008.
%
%       stocks = hist_stock_data('12101997','18092001','tickers.txt');
%           Returns the structure arrary 'stocks' which holds historical
%           stock data for the ticker symbols listed in the text file
%           'tickers.txt' for dates from October 12, 1997 to September 18,
%           2001.  The text file must be a column of ticker symbols
%           separated by new lines.
%
%       stocks = hist_stock_data(now-10, now, {'GOOG' 'C'});
%           Get stock data for approximately the last 10 days for the two
%           tickers specified in the cell array.
%
%       stocks = hist_stock_data('12101997','18092001','C','frequency','w')
%           Returns historical stock data for Citibank using the date range
%           specified with a frequency of weeks.  Possible values for
%           frequency are d (daily), wk (weekly), or mo (monthly).  If not
%           specified, the default frequency is daily.
%
%       stocks = hist_stock_data('12101997','18092001','C','type','div')
%            Returned historical dividend data for Citibank between Oct 12,
%            1997 and September 18, 2001.
%
%   DATA STRUCTURE
%       INPUT           DATA STRUCTURE      FORMAT
%       X (start date)  ddmmyyyy            String
%       Y (end date)    ddmmyyyy            String
%       Ticker          NA                  String 
%       ticker.txt      NA                  Text file
%       FREQ            NA                  String; 'd', 'wk', or 'mo'
%       TYPE            NA                  String; 'div'
%
%   OUTPUT FORMAT
%       All data is output in the structure 'stocks'.  Each structure
%       element will contain the ticker name, then vectors consisting of
%       the organized data sorted by date, followed by the Open, High, Low,
%       Close, Volume, then Adjusted Close prices.
%
%   DATA FEED
%       The historical stock data is obtained using Yahoo! Finance website.
%       By using Yahoo! Finance, you agree not to redistribute the
%       information found therein.  Therefore, this program is for personal
%       use only, and any information that you obtain may not be
%       redistributed.
%
%   NOTE
%       This program uses the Matlab command urlread in a very basic form.
%       If the program gives you an error and does not retrieve the stock
%       information, it is most likely because there is a problem with the
%       urlread command.  You may have to tweak the code to let the program
%       connect to the internet and retrieve the data.

% Created by Josiah Renfree
% January 25, 2008

stocks = struct([]);        % initialize data structure

%% Parse inputs

% Format start and end dates into Posix times. This is the number of
% seconds since Jan 1, 1970. This previously used the posixtime function,
% but since that is relatively new, it now does the calculation using
% Matlab datenum's, which are in units of days, then converting to seconds.
origDate = datenum('01-Jan-1970 00:00:00', 'dd-mmm-yyyy HH:MM:SS');

% Convert input dates to Matlab datenums, if necessary
if ischar(start_date)
    startDate = (datenum(start_date, 'ddmmyyyy') - origDate) * 24 * 60 * 60;
else
    startDate = (floor(start_date) - origDate) * 24 * 60 * 60;
end
if ischar(end_date)
    endDate = (datenum(end_date, 'ddmmyyyy') - origDate) * 24 * 60 * 60;
else
    endDate = (floor(end_date) - origDate) * 24 * 60 * 60;
end

% determine if user specified frequency
temp = find(strcmp(varargin,'frequency') == 1); % search for frequency
if isempty(temp)                            % if not given
    freq = 'd';                             % default is daily
else                                        % if user supplies frequency
    freq = varargin{temp+1};                % assign to user input
    varargin(temp:temp+1) = [];             % remove from varargin
end
clear temp

% determine if user specified event type
temp = find(strcmp(varargin,'type') == 1); % search for frequency
if isempty(temp)                            % if not given
    event = 'history';                      % default is historical prices
else                                        % if user supplies frequency
    event = varargin{temp+1};               % assign to user input
    varargin(temp:temp+1) = [];             % remove from varargin
end
clear temp

% If the first cell of varargin is itself a cell array, assume it is a cell
% array of ticker symbols
if iscell(varargin{1})
    tickers = varargin{1};

% Otherwise, check to see if it's a .txt file
elseif ~isempty(strfind(varargin{1},'.txt'))
    fid = fopen(varargin{1}, 'r');
    tickers = textscan(fid, '%s'); tickers = tickers{:};
    fclose(fid);
    
% Otherwise, assume it's either a single ticker or a list of tickers
else
    tickers = varargin;
end

%% Get historical data

h = waitbar(0, 'Please Wait...');           % create waitbar
idx = 1;                                    % idx for current stock data

% Cycle through each ticker symbol and retrieve historical data
for i = 1:length(tickers)
    
    % Update waitbar to display current ticker
    waitbar((i-1)/length(tickers), h, ...
        sprintf('Retrieving stock data for %s (%0.2f%%)', ...
        tickers{i}, (i-1)*100/length(tickers)))
    
    % Create url string for retrieving data
    url = sprintf(['https://query1.finance.yahoo.com/v7/finance/download/', ...
        '%s?period1=%d&period2=%d&interval=1%s&events=%s'], ...
        tickers{i}, startDate, endDate, freq, event);
    
    % Create webread options variable to specify UserAgent
    options = weboptions('UserAgent', 'Mozilla/5.0');
    
    % Try to download stock data. Put in try/catch block in case it fails
    try
        temp = webread(url, 'matlabstockdata@yahoo.com', 'historical stocks', options);
        
    % If data retrieval fails, skip to next ticker
    catch
        continue
    end
    
    % Write ticker symbol
    stocks(idx).Ticker = tickers{i};
    
    % Put data into appropriate variables
    if strcmp(event, 'history')     % If historical prices
        stocks(idx).Date = temp.Date;
        stocks(idx).Open = temp.Open;
        stocks(idx).High = temp.High;
        stocks(idx).Low = temp.Low;
        stocks(idx).Close = temp.Close;
        stocks(idx).AdjClose = temp.AdjClose;
        stocks(idx).Volume = temp.Volume;
                
    else                            % If dividends
        stocks(idx).Date = temp.Date;
        stocks(idx).Dividend = temp.Dividends;
    end

    % Increment stock index
    idx = idx + 1;                      

    % update waitbar
    waitbar(i/length(tickers),h)
end
close(h)    % close waitbar

==> codes/modulation_restart.m <==
% Example: Stock Trading with Drawdon-Modulated Control with Restart
% Goal: Find Optimal Solution K under Drawdown-Modulated control
% Edited by Chung-Han Hsieh
% 2022/ 09 / 22

clc
clear all
format compact
close all

%% 
N_plays = 1; %Monte-Carlo, # of repeated games
bets = 252; % N
days = bets;

V0 = 1;
V(1) = V0; %initial account value
V_mod(1) = V0;

d_max = .2;

%% Grab the Data and Compute the Return

% S1 =  hist_stock_data('02012021', '20092022', 'BTC-USD');
S1 =  hist_stock_data('02012020', '20092022', 'BTC-USD');
S1 = S1.AdjClose;
%    S1 = flipud(S1);
X1 = diff(S1)./S1(1: end - 1);


%%
X = X1;
X_max1 = max(X1); X_min1 = min(X1);


p = 1/length(X);
r_fmax = 0.03/365; r_fmin = 0.01/365;
rf = r_fmin; % r_fmin + (r_fmax - r_fmin).*rand(length(X),1); %0.01/252 * ;
Gamma1  = [-1/(X_max1 - rf), 1/(abs(X_min1) + rf)]

%
E_D = []; E_g_Kelly = []; E_g2 = []; g_mod = []; 
V_log = [];
V_log_Kelly = [];

% K_range = K_mod_opt %for p=0.7, Xmax=|Xmin|=1, dmax=0.2; K_mod_opt=0.46
K_mod_opt = max(Gamma1)% 4.5383;%2.065%max(Gamma1)/2;%-1/min(X);%0.44;
mm=[];
K_Kelly_opt = 1;
eps = d_max/10;
c = 0.1/100; %0.1425/100;  % percentage cost

    for k = 1: length(X)
    
    d_kelly(k) = ( max(V(1:k)) - V(k) )/max(V(1:k));
    d(k) = ( max(V_mod(1:k)) - V_mod(k) )/max(V_mod(1:k)); %drawdown up to date    
    M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
    
    K_mod(k) = K_mod_opt * M(k);    
        
% Restart goes the lines below        
      if  (d_max - d(k)) < eps%d(k) + eps > d_max
            mm = [mm k];
            m = k;
            warning('restart')
            d(k) = 0;
            M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
            m = k;
%             K_restart = [6 5.5 1.3];
            K_mod(k) =  K_mod_opt*( 0.5*exp(-k/length(X1))) .* M(k);%6.5*(1 + 1*exp(-k/length(X1))) .* M(k) ; %* sign( sum( X(k-1)));          
      end
%             
           V_mod(k+1) = (1  + X(k) * K_mod(k) )* V_mod(k) ...
                         + (1 - K_mod(k) ) * V_mod(k) * rf  - c*K_mod(k)*V_mod(k);
        

 %Account Value with Drawdown-Modulate
         V(k+1) = (1 + X(k) * K_Kelly_opt )* V(k) ...
                     + (1 - K_Kelly_opt)*V(k)*rf;

    
    rho_mod(k) = ( V_mod(k+1) - V_mod(k) )/ V_mod(k);
    rho(k) = (V(k+1) - V(k)) / V(k);    
    
    
    end

    drawdown_Kelly = maxdrawdown(V)
    drawdown_modulate = maxdrawdown(V_mod)
    V_Kelly = V(end)
    V_modulate = V_mod(end)
    
    vol_LTI = std(rho)*sqrt(length(rho))
    vol_modulate = std(rho_mod)*sqrt(length(rho_mod))
    
    SharpeRatio = sharpe(rho, 0) * sqrt(length(rho))   
    SharpeRatio_mod = sharpe(rho_mod, 0) * sqrt(length(rho_mod))
    
    
 %% =============== E[growth] vs K
figure
hold on



% plot(K_range, E_g , 'LineWidth',2) %Incorrect Approach
plot( V ,'LineWidth',2 )
plot( V_mod, 'LineWidth',2)
plot( mm, V_mod(mm), 'o', 'MarkerSize',6,'MarkerFaceColor','g')
xlabel( 'Time in Days $k$', 'Interpreter', 'latex')
ylabel( 'Account Value $V(k)$', 'Interpreter', 'latex ')
%legend(['p=', num2str(p), '; N=', num2str(bets)]
% title(['p=', num2str(p), '; N=', num2str(bets),'; d_{max}=', num2str(d_max)])
legend('Buy and Hold','Modulation with Restart','Location', 'best' )
grid on
hold on
box on
set(gca, 'fontsize', 16)



==> codes/modulation_restart_2asset.m <==
% Example: Stock Trading with Drawdon-Modulated Control with Restart
% Goal: Find Optimal Solution K under Drawdown-Modulated control
% Edited by Chung-Han Hsieh
% 2022/ 09 / 22

clc
clear all
format compact
close all

%% 
N_plays = 1; %Monte-Carlo, # of repeated games
bets = 252; % N
days = bets;

V0 = 1;
V(1) = V0; %initial account value
V_mod(1) = V0;

d_max = .1;

%% Grab the Data and Compute the Return

S1 =  hist_stock_data('02012020', '20092022', 'BTC-USD');
S2 =  hist_stock_data('02012020', '20092022', 'ETH-USD');
S1 = S1.AdjClose;
S2 = S2.AdjClose;
X1 = diff(S1)./S1(1: end - 1);
X2 = diff(S2)./S2(1: end -1);

% %       S1 = flipud(S1);
% for k = 1 : length(S1)-1
%     X1(k) = ( S1(k+1) - S1(k) ) / S1(k);
% end


%%
X = X1;
X_max1 = max(X1); X_min1 = min(X1);
X_max2 = max(X2); X_min2 = min(X2);


p = 1/length(X);
r_fmax = 0.03/252; r_fmin = 0.01/252;
rf = r_fmin; % r_fmin + (r_fmax - r_fmin).*rand(length(X),1); %0.01/252 * ;
Gamma1  = [-1/(X_max1 - rf), 1/(abs(X_min1) + rf)]
Gamma2  = [-1/(X_max2 - rf), 1/(abs(X_min2) + rf)]

%
E_D = []; E_g_Kelly = []; E_g2 = []; g_mod = []; 
V_log = [];
V_log_Kelly = [];

% K_range = K_mod_opt %for p=0.7, Xmax=|Xmin|=1, dmax=0.2; K_mod_opt=0.46
K_mod_opt = max(Gamma1);%-1/min(X);%0.44;
K_mod_opt2 = max(Gamma2);

K_Kelly_opt = 1/2;
eps = d_max/10;
c = 0; %0.1425/100;  % percentage cost

    for k = 1: length(X)
    
    d_kelly(k) = ( max(V(1:k)) - V(k) )/max(V(1:k));
    d(k) = ( max(V_mod(1:k)) - V_mod(k) )/max(V_mod(1:k)); %drawdown up to date    
    M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
    
    K_mod(k) = K_mod_opt * M(k);
    K_mod2(k) = K_mod_opt2 * M(k);
    
%         if K_mod(k) >= 1
%             K_mod(k) = 1;

%         elseif K_mod(k) <  0
%             K_mod(k) = 0;
%         else
%             K_mod(k) = K_mod_opt * M(k);
%         end
        
      if  d(k) + eps > d_max
 
            warning('restart')
            m = k;
            K_mod(k) =  K_mod_opt * d_max * 1 * sign( mean( X(m:k))) ;
            K_mod(k)
            d(k) = 0;
            M(k) = d_max;
      end
            
           V_mod(k+1) = (1  + X(k) * K_mod(k) + X2(k) * K_mod2(k) )* V_mod(k) ...
                    + (1 - K_mod(k) ) * V_mod(k) * rf ;
        
    
    

 %Account Value with Drawdown-Modulate
    V(k+1) = (1 + X(k) * K_Kelly_opt + X2(k) * K_Kelly_opt )* V(k) + (1 - K_Kelly_opt)*V(k)*rf;

    
    rho_mod(k) = ( V_mod(k+1) - V_mod(k) )/ V_mod(k);
    rho(k) = (V(k+1) - V(k)) / V(k);    
    
    
    end

    drawdown_Kelly = maxdrawdown(V)
    drawdown_modulate = maxdrawdown(V_mod)
    V_Kelly = V(end)
    V_modulate = V_mod(end)
    
    SharpeRatio = sharpe(rho,0)*sqrt(length(rho))   
    SharpeRatio_mod = sharpe(rho_mod,0)*sqrt(length(rho_mod))

%% =============== E[growth] vs K
figure
hold on



% plot(K_range, E_g , 'LineWidth',2) %Incorrect Approach
plot( V ,'LineWidth',2 )
plot( V_mod, 'LineWidth',2)
xlabel( 'Time in Days','FontSize', 14 )
ylabel( 'Account Value, V(k)','FontSize', 14 )
%legend(['p=', num2str(p), '; N=', num2str(bets)]
% title(['p=', num2str(p), '; N=', num2str(bets),'; d_{max}=', num2str(d_max)])
legend('Classical Kelly','Drawdown-Modulated Kelly', 'FontWeight','b','FontSize',14,'Location', 'best' )
grid on
hold on
box on




==> codes/modulation_restart_BTCUSD.m <==
% Example: Stock Trading with Drawdon-Modulated Control with Restart
% Goal: Find Optimal Solution K under Drawdown-Modulated control
% Edited by Chung-Han Hsieh
% 2022/ 09 / 22

clc
clear all
format compact
close all

%% 
N_plays = 1; %Monte-Carlo, # of repeated games
bets = 252; % N
days = bets;

V0 = 1;
V(1) = V0; %initial account value
V_mod(1) = V0;

d_max = .2;

%% Grab the Data and Compute the Return

% S1 =  hist_stock_data('02012021', '20092022', 'BTC-USD');
S1 =  hist_stock_data('02012020', '20092022', 'BTC-USD');
S1 = S1.AdjClose;
%    S1 = flipud(S1);
X1 = diff(S1)./S1(1: end - 1);


%%
X = X1;
X_max1 = max(X1); X_min1 = min(X1);


p = 1/length(X);
r_fmax = 0.03/365; r_fmin = 0.01/365;
rf = r_fmin; % r_fmin + (r_fmax - r_fmin).*rand(length(X),1); %0.01/252 * ;
Gamma1  = [-1/(X_max1 - rf), 1/(abs(X_min1) + rf)]

%
E_D = []; E_g_Kelly = []; E_g2 = []; g_mod = []; 
V_log = [];
V_log_Kelly = [];

% K_range = K_mod_opt %for p=0.7, Xmax=|Xmin|=1, dmax=0.2; K_mod_opt=0.46
K_mod_opt = max(Gamma1)% 4.5383;%2.065%max(Gamma1)/2;%-1/min(X);%0.44;
mm=[];
K_Kelly_opt = 1;
eps = d_max/10;
c = 0.0/100; %0.1425/100;  % percentage cost

    for k = 1: length(X)
    
    d_kelly(k) = ( max(V(1:k)) - V(k) )/max(V(1:k));
    d(k) = ( max(V_mod(1:k)) - V_mod(k) )/max(V_mod(1:k)); %drawdown up to date    
    M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
    
    K_mod(k) = K_mod_opt * M(k);    
        
% Restart goes the lines below        
      if  (d_max - d(k)) < eps%d(k) + eps > d_max
            mm = [mm k];
            m = k;
            warning('restart')
            d(k) = 0;
            M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
            m = k;
%             K_restart = [6 5.5 1.3];
            K_mod(k) =  K_mod_opt*( 0.5*exp(-k/length(X1))) .* M(k);%6.5*(1 + 1*exp(-k/length(X1))) .* M(k) ; %* sign( sum( X(k-1)));          
      end
%             
           V_mod(k+1) = (1  + X(k) * K_mod(k) )* V_mod(k) ...
                         + (1 - K_mod(k) ) * V_mod(k) * rf  - c*K_mod(k)*V_mod(k);
        

 %Account Value with Drawdown-Modulate
         V(k+1) = (1 + X(k) * K_Kelly_opt )* V(k) ...
                     + (1 - K_Kelly_opt)*V(k)*rf;

    
    rho_mod(k) = ( V_mod(k+1) - V_mod(k) )/ V_mod(k);
    rho(k) = (V(k+1) - V(k)) / V(k);    
    
    
    end

    drawdown_Kelly = maxdrawdown(V)
    drawdown_modulate = maxdrawdown(V_mod)
    V_Kelly = V(end)
    V_modulate = V_mod(end)
    
    vol_LTI = std(rho)*sqrt(length(rho))
    vol_modulate = std(rho_mod)*sqrt(length(rho_mod))
    
    SharpeRatio = sharpe(rho, 0) * sqrt(length(rho))   
    SharpeRatio_mod = sharpe(rho_mod, 0) * sqrt(length(rho_mod))
    
    
 %% =============== E[growth] vs K
figure
hold on



% plot(K_range, E_g , 'LineWidth',2) %Incorrect Approach
plot( V ,'LineWidth',2 )
plot( V_mod, 'LineWidth',2)
plot( mm, V_mod(mm), 'o', 'MarkerSize',6,'MarkerFaceColor','g')
xlabel( 'Time in Days $k$', 'Interpreter', 'latex')
ylabel( 'Account Value $V(k)$', 'Interpreter', 'latex ')
%legend(['p=', num2str(p), '; N=', num2str(bets)]
% title(['p=', num2str(p), '; N=', num2str(bets),'; d_{max}=', num2str(d_max)])
legend('Buy and Hold','Modulation with Restart','Location', 'best' )
grid on
hold on
box on
set(gca, 'fontsize', 16)



==> codes/modulation_restart_VT.m <==
% Example: Stock Trading with Drawdon-Modulated Control with Restart
% Goal: Find Optimal Solution K under Drawdown-Modulated control
% Edited by Chung-Han Hsieh
% 2022/ 09 / 22

clc
clear all
format compact
close all

%% 
N_plays = 1; %Monte-Carlo, # of repeated games
bets = 252; % N
days = bets;

V0 = 1;
V(1) = V0; %initial account value
V_mod(1) = V0;

d_max = .1;

%% Grab the Data and Compute the Return

% S1 =  hist_stock_data('02012021', '20092022', 'BTC-USD');
S1 =  hist_stock_data('02012020', '20092022', 'VT');
S1 = S1.AdjClose;
%    S1 = flipud(S1);
X1 = diff(S1)./S1(1: end - 1);


%%
X = X1;
X_max1 = max(X1); X_min1 = min(X1);


p = 1/length(X);
r_fmax = 0.03/365; r_fmin = 0.01/365;
rf = r_fmin; % r_fmin + (r_fmax - r_fmin).*rand(length(X),1); %0.01/252 * ;
Gamma1  = [-1/(X_max1 - rf), 1/(abs(X_min1) + rf)]

%
E_D = []; E_g_Kelly = []; E_g2 = []; g_mod = []; 
V_log = [];
V_log_Kelly = [];

% K_range = K_mod_opt %for p=0.7, Xmax=|Xmin|=1, dmax=0.2; K_mod_opt=0.46
K_mod_opt = min(max(Gamma1), 1/d_max);%-1/min(X);%0.44;
mm=[];
m = 1;
K_Kelly_opt = 1;
eps = d_max/10;
c = 0.1/100; %0.1425/100;  % percentage cost

    for k = 1: length(X)
    
    d_kelly(k) = ( max(V(1:k)) - V(k) )/max(V(1:k));
    d(k) = ( max(V_mod(1:k)) - V_mod(k) )/max(V_mod(1:k)); %drawdown up to date    
    M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
    
    K_mod(k) = K_mod_opt * M(k);    
% Restart goes the lines below        
      if  d(k) + eps > d_max
            mm = [mm k];
            m = k;
            warning('restart')
            d(k) = 0;
            M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
            m = k;
%             K_restart = [6 5.5 1.3];
            K_mod(k) =  K_mod_opt*( .5*exp(-k/length(X1))) .* M(k);%6.5*(1 + 1*exp(-k/length(X1))) .* M(k) ; %* sign( sum( X(k-1)));          
      end
            
           V_mod(k+1) = (1  + X(k) * K_mod(k) )* V_mod(k) ...
                         + (1 - K_mod(k) ) * V_mod(k) * rf ;
        

 %Account Value with Drawdown-Modulate
         V(k+1) = (1 + X(k) * K_Kelly_opt )* V(k) ...
                     + (1 - K_Kelly_opt)*V(k)*rf;

    
    rho_mod(k) = ( V_mod(k+1) - V_mod(k) )/ V_mod(k);
    rho(k) = (V(k+1) - V(k)) / V(k);    
    
    
    end

    drawdown_Kelly = maxdrawdown(V)
    drawdown_modulate = maxdrawdown(V_mod)
    V_Kelly = V(end)
    V_modulate = V_mod(end)
    
    vol_LTI = std(rho)*sqrt(length(rho))
    vol_modulate = std(rho_mod)*sqrt(length(rho_mod))
    
    SharpeRatio = sharpe(rho, rf) * sqrt(length(rho))   
    SharpeRatio_mod = sharpe(rho_mod, rf) * sqrt(length(rho_mod))
    
    
 %% =============== E[growth] vs K
figure
hold on



% plot(K_range, E_g , 'LineWidth',2) %Incorrect Approach
plot( V ,'LineWidth',2 )
plot( V_mod, 'LineWidth',2)
plot( mm, V_mod(mm), 'o', 'MarkerSize',6,'MarkerFaceColor','g')
xlabel( 'Time in Days $k$', 'Interpreter', 'latex')
ylabel( 'Account Value $V(k)$', 'Interpreter', 'latex ')
%legend(['p=', num2str(p), '; N=', num2str(bets)]
% title(['p=', num2str(p), '; N=', num2str(bets),'; d_{max}=', num2str(d_max)])
legend('Buy and Hold','Drawdown-Modulated Policy','Location', 'best' )
grid on
hold on
box on
set(gca, 'fontsize', 16)



==> codes/modulation_restart_VT_flip.m <==
% Example: Stock Trading with Drawdon-Modulated Control with Restart
% Goal: Find Optimal Solution K under Drawdown-Modulated control
% Edited by Chung-Han Hsieh
% 2022/ 09 / 22

clc
clear all
format compact
close all

%% 
N_plays = 1; %Monte-Carlo, # of repeated games
bets = 252; % N
days = bets;

V0 = 1;
V(1) = V0; %initial account value
V_mod(1) = V0;

d_max = .05;

%% Grab the Data and Compute the Return

% S1 =  hist_stock_data('02012021', '20092022', 'BTC-USD');
S1 =  hist_stock_data('02012020', '20092022', 'VT');
S1 = S1.AdjClose;
S1 = flipud(S1);
%    S1 = flipud(S1);
X1 = diff(S1)./S1(1: end - 1);

%%
X = X1;
X_max1 = max(X1); X_min1 = min(X1);


p = 1/length(X);
r_fmax = 0.03/365; r_fmin = 0.01/365;
rf = r_fmin; % r_fmin + (r_fmax - r_fmin).*rand(length(X),1); %0.01/252 * ;
Gamma1  = [-1/(X_max1 - rf), 1/(abs(X_min1) + rf)]

%
E_D = []; E_g_Kelly = []; E_g2 = []; g_mod = []; 
V_log = [];
V_log_Kelly = [];

% K_range = K_mod_opt %for p=0.7, Xmax=|Xmin|=1, dmax=0.2; K_mod_opt=0.46
K_mod_opt = -4.95;%min(max(Gamma1), 1/d_max);%-1/min(X);%0.44;
mm=[];
m = 1;
K_Kelly_opt = 1;
eps = d_max/10;
c = 0.0/100; %0.1425/100;  % percentage cost

    for k = 1: length(X)
    
    d_kelly(k) = ( max(V(1:k)) - V(k) )/max(V(1:k));
    d(k) = ( max(V_mod(1:k)) - V_mod(k) )/max(V_mod(1:k)); %drawdown up to date    
    M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
    
    K_mod(k) = K_mod_opt * M(k);    
% Restart goes the lines below        
      if  d(k) + eps > d_max
            mm = [mm k];
            m = k;
            warning('restart')
            d(k) = 0;
            M(k) = ( (d_max - d(k) ) / (1 - d(k)) );
            m = k;
%             K_restart = [6 5.5 1.3];
            K_mod(k) =  K_mod_opt*( .5*exp(-k/length(X1))) .* M(k);%6.5*(1 + 1*exp(-k/length(X1))) .* M(k) ; %* sign( sum( X(k-1)));          
      end
            
           V_mod(k+1) = (1  + X(k) * K_mod(k) )* V_mod(k) ...
                         + (1 - K_mod(k) ) * V_mod(k) * rf ;
        

 %Account Value with Drawdown-Modulate
         V(k+1) = (1 + X(k) * K_Kelly_opt )* V(k) ...
                     + (1 - K_Kelly_opt)*V(k)*rf;

    
    rho_mod(k) = ( V_mod(k+1) - V_mod(k) )/ V_mod(k);
    rho(k) = (V(k+1) - V(k)) / V(k);    
    
    
    end

    drawdown_Kelly = maxdrawdown(V)
    drawdown_modulate = maxdrawdown(V_mod)
    V_Kelly = V(end)
    V_modulate = V_mod(end)
    
    vol_LTI = std(rho)*sqrt(length(rho))
    vol_modulate = std(rho_mod)*sqrt(length(rho_mod))
    
    SharpeRatio = sharpe(rho, rf) * sqrt(length(rho))   
    SharpeRatio_mod = sharpe(rho_mod, rf) * sqrt(length(rho_mod))
    
    
 %% =============== E[growth] vs K
figure
hold on



% plot(K_range, E_g , 'LineWidth',2) %Incorrect Approach
plot( V ,'LineWidth',2 )
plot( V_mod, 'LineWidth',2)
plot( mm, V_mod(mm), 'o', 'MarkerSize',6,'MarkerFaceColor','g')
xlabel( 'Time in Days $k$', 'Interpreter', 'latex')
ylabel( 'Account Value $V(k)$', 'Interpreter', 'latex ')
%legend(['p=', num2str(p), '; N=', num2str(bets)]
% title(['p=', num2str(p), '; N=', num2str(bets),'; d_{max}=', num2str(d_max)])
legend('Buy and Hold','Drawdown-Modulated Policy','Location', 'best' )
grid on
hold on
box on
set(gca, 'fontsize', 16)


